Dynamic RF Beam Codebook Reduction for Cost-Efficient mmWave Full-Duplex Systems

The recent attempts to realize full-duplex (FD) communications in millimeter wave (mmWave) systems have garnered a significant amount of interest for its potential. In this paper, we present a cost-efficient design of mmWave FD systems, where the system dynamically reduces the RF beam codebook in a computationally efficient manner, so that it is comprised of the RF beams that will prevent the Rx receive chain from saturating due to the self-interference (SI). The analog beamformer will suppress the SI to the level that the residual SI can be completely removed with digital SI cancellation, allowing the digital beamformer to concentrate on the desired channel, free of the SI. To reduce the computation required for the proposed method, we propose two sufficient conditions that prevent the Rx side saturations, which are practically tight. Through performance valuations conducted in realistically modeled mmWave FD scenarios, we demonstrate that the proposed design achieves comparable performance with the ideal FD and other benchmarks with significantly lower costs.

==> Figure factory/data/DRAW_GRAPH.m <==
%% draw a graph

[ main_colors, light_colors ] = HBY__plot_get_colormaps();

load('Tput_zp1m.mat')   %Tput_C4_zp1m, Tput_C6_zp1m
load('Tput_1m.mat')     %Tput_C4_1m, Tput_C6_1m
load('Tput_2m.mat')     %Tput_C1, Tput_C2, Tput_C3, Tput_C4_2m, Tput_C5, Tput_C6_2m

h(1,1) = cdfplot(Tput_C1);
set(h(1,1), 'Color', main_colors(5,:), 'LineStyle', '-', 'LineWidth', 1.5);
hold on

% donor both nodes
h(2,1) = cdfplot(Tput_C2);
h(3,1) = cdfplot(Tput_C3);
h(4,1) = cdfplot(Tput_C5);

h(5,1) = cdfplot(Tput_C4_zp1m);
h(6,1) = cdfplot(Tput_C4_1m);
h(7,1) = cdfplot(Tput_C4_2m);
%h(7,1) = cdfplot(Tput_C5);

%h(7,1) = cdfplot(Tput_C6_zp1m);
%h(8,1) = cdfplot(Tput_C6_1m);
%h(9,1) = cdfplot(Tput_C6_2m);

%set(h(:,1), 'LineStyle', '--', 'LineWidth', 1.8);

set(h(2,1), 'Color', main_colors(4,:), 'LineStyle', '-', 'LineWidth', 1.5);
set(h(3,1), 'Color', 'k', 'LineStyle', ':', 'LineWidth', 1.5); %set(h(3,1), 'Color', main_colors(3,:));
set(h(4,1), 'Color', main_colors(2,:));

set(h(5,1), 'Color', main_colors(1,:), 'LineStyle', '--', 'LineWidth', 1.5);
set(h(6,1), 'Color', main_colors(3,:), 'LineStyle', '--', 'LineWidth', 1.5);  %set(h(5,1), 'Color', main_colors(1,:));
set(h(7,1), 'Color', light_colors(1,:), 'LineStyle', '--', 'LineWidth', 1.5);
%set(h(7,1), 'Color', main_colors(2,:));
%set(h(7,1), 'Color', main_colors(1,:), 'LineStyle', '-', 'LineWidth', 2.5);
%set(h(8,1), 'Color', main_colors(3,:), 'LineStyle', '-', 'LineWidth', 2.5);
%set(h(9,1), 'Color', light_colors(1,:), 'LineStyle', '-', 'LineWidth', 2.5);


%set(h(4,1), 'Color', main_colors(2,:), 'LineStyle', '-', 'LineWidth', 2.3);
%set(h(5,1), 'Color', main_colors(1,:), 'LineStyle', '-', 'LineWidth', 2.3);
%set(h(6,1), 'Color', light_colors(3,:), 'LineStyle', ':', 'LineWidth', 2.);


xlabel('Throughput (Mbits/sec)');
ylabel('Cumulative Distribution Function (CDF)');
%title('IAB Performance Evaluation');
l = legend( 'One IAB-Donor','Three wired BSs', 'Half-duplex IAB', '(ideal) no SI', '(0.1m) Full-duplex IAB w/o SIC', '(1m) Full-duplex IAB w/o SIC', '(2m) Full-duplex IAB w/o SIC');
set(l, 'Location', 'SouthEast', 'fontsize', 10);

fprintf('simulation done :)\n');

==> Figure factory/data/HBY__crop_single_axis.m <==
function [ ] = HBY__crop_single_axis( my_ax, my_fig )

ti = get(my_ax,'TightInset');
set(my_ax,'Position',[ti(1) ti(2) 1-ti(3)-ti(1) 1-ti(4)-ti(2)]);
set(my_ax,'units','centimeters')
pos = get(my_ax,'Position');
ti = get(my_ax,'TightInset');
set(my_fig, 'PaperUnits','centimeters');
set(my_fig, 'PaperSize', [pos(3)+ti(1)+ti(3) pos(4)+ti(2)+ti(4)]);
set(my_fig, 'PaperPositionMode', 'manual');
set(my_fig, 'PaperPosition',[0 0 pos(3)+ti(1)+ti(3) pos(4)+ti(2)+ti(4)]);

end



==> Figure factory/data/HBY__plot_get_colormaps.m <==
function [ main_colors, light_colors ] = HBY__plot_get_colormaps(  )

main_colors = [ ...
    0.1081    0.0663    0.4292; ...
    0.0       0.3677    0.7589; ...
    0.0       0.5663    0.6574; ...
    0.3783    0.6489    0.3877; ...
    0.8264    0.6256    0.1996; ...
    0.8763    0.8831    0.0];


light_colors = [ ...
    0.4081    0.3663    0.8292; ...
    0.2582    0.6677    1.0; ...
    0.2282    0.9163    1.0; ...
    0.6783    1.0       0.6877; ...
    1.0       0.9156    0.4996; ...
    1.0       1.0       0.7538];
end



==> Figure factory/data/HBY__plot_set_axis_props.m <==
function [  ] = HBY__plot_set_axis_props( my_ax, font_size, xlabel_name, ylabel_name, is_grid_on )

set(my_ax, 'fontsize', font_size)
xlabel(xlabel_name, 'fontsize', font_size) 
ylabel(ylabel_name, 'fontsize', font_size)

if (is_grid_on==1)
    grid on
end

end


